Biunitary constructions in quantum information

We present an infinite number of construction schemes involving unitary error bases, Hadamard matrices, quantum Latin squares and controlled families, many of which have not previously been described. Our results rely on biunitary connections, algebraic objects which play a central role in the theory of planar algebras. They have an attractive graphical calculus which allows simple correctness proofs for the constructions we present. We apply these techniques to construct a unitary error basis that cannot be built using any previously known method.

==> anc/UEB_U.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    486086,      10932]
NotebookOptionsPosition[    484388,      10872]
NotebookOutlinePosition[    484745,      10888]
CellTagsIndexPosition[    484702,      10885]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"A", " ", "4"}], "-", 
    RowBox[{
    "dimensional", " ", "Quantum", " ", "Latin", " ", "square", " ", "Q"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Q", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
      "}"}]}], ")"}], "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.6827681034519243`*^9, 3.6827681132913237`*^9}, {
  3.682768176538271*^9, 3.682768197985099*^9}, {3.682768247039247*^9, 
  3.682768248111491*^9}, {3.683163718583359*^9, 3.6831637293161764`*^9}, {
  3.6831638007996855`*^9, 3.6831638017013836`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"0"},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"0"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"1"},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"1"},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"0"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"0"},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"1"},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"1"},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"1"},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"1"},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"0"},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"0"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"1"},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"1"},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"0"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"0"},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6831637296322556`*^9, 3.683179803346909*^9, 
  3.6831807878786507`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Another", " ", "4"}], "-", 
    RowBox[{"dimensional", " ", "Quantum", " ", "Latin", " ", "square"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"P", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            FractionBox["1", 
             SqrtBox["2"]], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SqrtBox["2"]]}], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["\[ImaginaryI]", 
             SqrtBox["5"]], ",", "0", ",", "0", ",", 
            FractionBox["2", 
             SqrtBox["5"]]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["2", 
             SqrtBox["5"]], ",", "0", ",", "0", ",", 
            FractionBox["\[ImaginaryI]", 
             SqrtBox["5"]]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            FractionBox["1", 
             SqrtBox["2"]], ",", 
            FractionBox["1", 
             SqrtBox["2"]], ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            FractionBox["1", 
             SqrtBox["2"]], ",", 
            FractionBox["1", 
             SqrtBox["2"]], ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["2", 
             SqrtBox["5"]], ",", "0", ",", "0", ",", 
            FractionBox["\[ImaginaryI]", 
             SqrtBox["5"]]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["\[ImaginaryI]", 
             SqrtBox["5"]], ",", "0", ",", "0", ",", 
            FractionBox["2", 
             SqrtBox["5"]]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", 
            FractionBox["1", 
             SqrtBox["2"]], ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SqrtBox["2"]]}], ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
       "}"}]}], ")"}], "//", "MatrixForm"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.682768168252264*^9, 3.6827681691141453`*^9}, 
   3.682768210514398*^9, {3.6827682527057447`*^9, 3.682768253793296*^9}, {
   3.6831637060363617`*^9, 3.6831637094043655`*^9}, 3.683163797478303*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"0"},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"1"},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"1"},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"0"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           FractionBox["1", 
            SqrtBox["2"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}]},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["\[ImaginaryI]", 
            SqrtBox["5"]]},
          {"0"},
          {"0"},
          {
           FractionBox["2", 
            SqrtBox["5"]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["2", 
            SqrtBox["5"]]},
          {"0"},
          {"0"},
          {
           FractionBox["\[ImaginaryI]", 
            SqrtBox["5"]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           FractionBox["1", 
            SqrtBox["2"]]},
          {
           FractionBox["1", 
            SqrtBox["2"]]},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           FractionBox["1", 
            SqrtBox["2"]]},
          {
           FractionBox["1", 
            SqrtBox["2"]]},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["2", 
            SqrtBox["5"]]},
          {"0"},
          {"0"},
          {
           FractionBox["\[ImaginaryI]", 
            SqrtBox["5"]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["\[ImaginaryI]", 
            SqrtBox["5"]]},
          {"0"},
          {"0"},
          {
           FractionBox["2", 
            SqrtBox["5"]]}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {
           FractionBox["1", 
            SqrtBox["2"]]},
          {
           RowBox[{"-", 
            FractionBox["1", 
             SqrtBox["2"]]}]},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"0"},
          {"1"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"1"},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"1"},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"1"},
          {"0"},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{
          "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
           "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}, "RowsIndexed" -> {}}],
        Column], "\[NoBreak]", ")"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6831637099894023`*^9, 3.683179804996647*^9, 
  3.683180789328278*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", " ", "Hadamard", " ", "matrix"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"H", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "\[ImaginaryI]", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "\[ImaginaryI]"}], ",", 
         RowBox[{"-", "1"}], ",", "\[ImaginaryI]"}], "}"}]}], "}"}]}], ")"}], 
   "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.6831636809968815`*^9, 3.6831636941716523`*^9}, 
   3.6831637933580894`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "1", "1"},
     {"1", "\[ImaginaryI]", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "\[ImaginaryI]"}]},
     {"1", 
      RowBox[{"-", "1"}], "1", 
      RowBox[{"-", "1"}]},
     {"1", 
      RowBox[{"-", "\[ImaginaryI]"}], 
      RowBox[{"-", "1"}], "\[ImaginaryI]"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6831636836023045`*^9, 3.6831636947648644`*^9}, 
   3.6831798079961157`*^9, 3.6831807912091923`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "Pauli", " ", "UEB"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Pauli", "[", "1", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Pauli", "[", "2", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Pauli", "[", "3", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Pauli", "[", "4", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{3.683163789938733*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Construct", " ", "the", " ", "UEB", " ", "U"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"U", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", " ", 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"[", 
          RowBox[{"a", ",", "r"}], "]"}], "]"}], "*", "\[IndentingNewLine]", 
        " ", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"[", 
              RowBox[{"c", ",", "r"}], "]"}], "]"}], "\[TensorProduct]", 
            RowBox[{"Q", "[", 
             RowBox[{"[", 
              RowBox[{"r", ",", "b"}], "]"}], "]"}]}], ")"}], ",", 
          RowBox[{"Pauli", "[", "r", "]"}]}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"r", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Write", " ", "the", " ", "UEB", " ", "into", " ", "an", " ", "array", 
      " ", "and", " ", "do", " ", "an", " ", "equivalence", " ", 
      "transformation", " ", 
      RowBox[{"U", " ", "[", "i", "]"}]}], "\[Rule]", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"U", "[", "1", "]"}], "\[ConjugateTranspose]"}], ".", " ", 
      RowBox[{"U", "[", "i", "]"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UArray", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"SparseArray", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"U", "[", 
             RowBox[{"1", ",", "1", ",", "1"}], "]"}], 
            "\[ConjugateTranspose]"}], ".", 
           RowBox[{"U", "[", 
            RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", "1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", "2"}], 
      "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.6827682968687277`*^9, 3.68276829833143*^9}, {
  3.6827683305858927`*^9, 3.6827683359233522`*^9}, {3.6831637562399626`*^9, 
  3.683163787765254*^9}, {3.683163826091607*^9, 3.6831638378642044`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Check", " ", "that", " ", "this", " ", "is", " ", "a", " ", 
    RowBox[{"UEB", ":", " ", 
     RowBox[{
     "the", " ", "elements", " ", "must", " ", "be", " ", "unitary", " ", 
      "and", " ", "orthogonal"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Tally", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"UArray", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[ConjugateTranspose]"}], ".", 
        RowBox[{"UArray", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "\[Equal]", 
       RowBox[{"IdentityMatrix", "[", "8", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "64"}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Tally", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"UArray", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "\[ConjugateTranspose]"}], ".", 
          RowBox[{"UArray", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "==", 
        RowBox[{"8", " ", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "64"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "64"}], "}"}]}], "]"}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6831637734484987`*^9, 3.6831637779233303`*^9}, {
  3.683163850248087*^9, 3.683163850495067*^9}, {3.6831638942707577`*^9, 
  3.6831638945869403`*^9}, {3.6831650476808915`*^9, 3.683165060648202*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"True", ",", "64"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.68316385218244*^9, 3.683163895909049*^9, 
  3.683179815523468*^9, 3.68318079752137*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"True", ",", "4096"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.68316385218244*^9, 3.683163895909049*^9, 
  3.683179815523468*^9, 3.683180797879272*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Build", " ", "the", " ", "undirected", " ", "graph", " ", "with", " ", 
     "vertices", " ", "given", " ", "by", " ", "elements", " ", "of", " ", 
     "the", " ", "UEB"}], ",", " ", 
    RowBox[{
    "and", " ", "edges", " ", "when", " ", "two", " ", "elements", " ", 
     "commute"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"g", "=", 
   RowBox[{"Graph", "[", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[UndirectedEdge]", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "&"}], ",", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "64"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}], ",", "1"}], "]"}], 
         ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"UArray", "[", 
             RowBox[{"[", 
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ".", 
            RowBox[{"UArray", "[", 
             RowBox[{"[", 
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], "\[Equal]", 
           RowBox[{
            RowBox[{"UArray", "[", 
             RowBox[{"[", 
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ".", 
            RowBox[{"UArray", "[", 
             RowBox[{"[", 
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}]}], "&"}]}], 
        "]"}]}], "]"}], ",", 
     RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "700"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6831648176767015`*^9, 3.683164873168457*^9}, {
   3.683164907830638*^9, 3.683164940906653*^9}, {3.683165065841231*^9, 
   3.6831650747254887`*^9}, {3.683179854983707*^9, 3.68317988494973*^9}, {
   3.683179947456934*^9, 3.683179970164878*^9}, {3.6831808869838257`*^9, 
   3.683180922267303*^9}, {3.683181375931085*^9, 3.683181389320792*^9}, {
   3.683181637171261*^9, 3.683181641410522*^9}, {3.683181719184959*^9, 
   3.6831817883824797`*^9}, {3.683181818581764*^9, 3.6831819456884203`*^9}, 
   3.683186911387429*^9}],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{2, 1, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19,
       20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37,
       38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55,
       56, 57, 58, 59, 60, 61, 62, 63, 64}, {
      Null, {{1, 2}, {3, 2}, {4, 2}, {5, 2}, {5, 4}, {6, 2}, {7, 2}, {8, 2}, {
       8, 4}, {8, 5}, {9, 2}, {9, 5}, {10, 2}, {11, 2}, {12, 2}, {12, 5}, {13,
        2}, {13, 5}, {13, 9}, {14, 2}, {15, 2}, {16, 2}, {16, 5}, {16, 12}, {
       17, 2}, {18, 2}, {19, 2}, {20, 2}, {21, 2}, {21, 20}, {22, 2}, {23, 
       2}, {24, 2}, {25, 2}, {26, 2}, {27, 2}, {28, 2}, {29, 2}, {30, 2}, {31,
        2}, {32, 2}, {33, 2}, {33, 8}, {33, 17}, {33, 24}, {34, 2}, {35, 2}, {
       36, 2}, {36, 8}, {37, 2}, {37, 8}, {37, 36}, {38, 2}, {39, 2}, {40, 
       2}, {40, 8}, {40, 20}, {40, 21}, {40, 33}, {41, 2}, {42, 2}, {43, 2}, {
       44, 2}, {45, 2}, {46, 2}, {47, 2}, {48, 2}, {49, 2}, {49, 17}, {49, 
       33}, {50, 2}, {51, 2}, {52, 2}, {52, 40}, {53, 2}, {53, 40}, {53, 
       52}, {54, 2}, {55, 2}, {56, 2}, {56, 24}, {56, 33}, {57, 2}, {58, 2}, {
       59, 2}, {60, 2}, {61, 2}, {62, 2}, {63, 2}, {64, 2}}}, {
      ImageSize -> 700, VertexLabels -> {"Name"}}]], Typeset`boxes, 
    Typeset`boxes$s2d = GraphicsGroupBox[{{
       Directive[
        Opacity[0.7], 
        Hue[0.6, 0.7, 0.5]], 
       LineBox[{{
          DynamicLocation["VertexID$1", Automatic, Center], 
          DynamicLocation["VertexID$2", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$3", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$4", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$5", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$6", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$7", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$8", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$9", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$10", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$11", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$12", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$13", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$14", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$15", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$16", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$17", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$18", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$19", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$20", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$21", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$22", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$23", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$24", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$25", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$26", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$27", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$28", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$29", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$30", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$31", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$32", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$33", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$34", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$35", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$36", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$37", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$38", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$39", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$40", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$41", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$42", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$43", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$44", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$45", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$46", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$47", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$48", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$49", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$50", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$51", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$52", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$53", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$54", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$55", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$56", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$57", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$58", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$59", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$60", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$61", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$62", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$63", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$64", Automatic, Center]}, {
          DynamicLocation["VertexID$4", Automatic, Center], 
          DynamicLocation["VertexID$5", Automatic, Center]}, {
          DynamicLocation["VertexID$4", Automatic, Center], 
          DynamicLocation["VertexID$8", Automatic, Center]}, {
          DynamicLocation["VertexID$5", Automatic, Center], 
          DynamicLocation["VertexID$8", Automatic, Center]}, {
          DynamicLocation["VertexID$5", Automatic, Center], 
          DynamicLocation["VertexID$9", Automatic, Center]}, {
          DynamicLocation["VertexID$5", Automatic, Center], 
          DynamicLocation["VertexID$12", Automatic, Center]}, {
          DynamicLocation["VertexID$5", Automatic, Center], 
          DynamicLocation["VertexID$13", Automatic, Center]}, {
          DynamicLocation["VertexID$5", Automatic, Center], 
          DynamicLocation["VertexID$16", Automatic, Center]}, {
          DynamicLocation["VertexID$8", Automatic, Center], 
          DynamicLocation["VertexID$33", Automatic, Center]}, {
          DynamicLocation["VertexID$8", Automatic, Center], 
          DynamicLocation["VertexID$36", Automatic, Center]}, {
          DynamicLocation["VertexID$8", Automatic, Center], 
          DynamicLocation["VertexID$37", Automatic, Center]}, {
          DynamicLocation["VertexID$8", Automatic, Center], 
          DynamicLocation["VertexID$40", Automatic, Center]}, {
          DynamicLocation["VertexID$9", Automatic, Center], 
          DynamicLocation["VertexID$13", Automatic, Center]}, {
          DynamicLocation["VertexID$12", Automatic, Center], 
          DynamicLocation["VertexID$16", Automatic, Center]}, {
          DynamicLocation["VertexID$17", Automatic, Center], 
          DynamicLocation["VertexID$33", Automatic, Center]}, {
          DynamicLocation["VertexID$17", Automatic, Center], 
          DynamicLocation["VertexID$49", Automatic, Center]}, {
          DynamicLocation["VertexID$20", Automatic, Center], 
          DynamicLocation["VertexID$21", Automatic, Center]}, {
          DynamicLocation["VertexID$20", Automatic, Center], 
          DynamicLocation["VertexID$40", Automatic, Center]}, {
          DynamicLocation["VertexID$21", Automatic, Center], 
          DynamicLocation["VertexID$40", Automatic, Center]}, {
          DynamicLocation["VertexID$24", Automatic, Center], 
          DynamicLocation["VertexID$33", Automatic, Center]}, {
          DynamicLocation["VertexID$24", Automatic, Center], 
          DynamicLocation["VertexID$56", Automatic, Center]}, {
          DynamicLocation["VertexID$33", Automatic, Center], 
          DynamicLocation["VertexID$40", Automatic, Center]}, {
          DynamicLocation["VertexID$33", Automatic, Center], 
          DynamicLocation["VertexID$49", Automatic, Center]}, {
          DynamicLocation["VertexID$33", Automatic, Center], 
          DynamicLocation["VertexID$56", Automatic, Center]}, {
          DynamicLocation["VertexID$36", Automatic, Center], 
          DynamicLocation["VertexID$37", Automatic, Center]}, {
          DynamicLocation["VertexID$40", Automatic, Center], 
          DynamicLocation["VertexID$52", Automatic, Center]}, {
          DynamicLocation["VertexID$40", Automatic, Center], 
          DynamicLocation["VertexID$53", Automatic, Center]}, {
          DynamicLocation["VertexID$52", Automatic, Center], 
          DynamicLocation["VertexID$53", Automatic, Center]}}]}, {
       Directive[
        Hue[0.6, 0.2, 0.8], 
        EdgeForm[
         Directive[
          GrayLevel[0], 
          Opacity[0.7]]]], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.24350738067476185`, 0.5381059219481659}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$1"], 
         InsetBox[
          FormBox["2", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$1", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$1"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.3802705030654767`, 1.3587867512744383`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$2"], 
         InsetBox[
          FormBox["1", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$2", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$2"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.1135214428103253`, 2.4500750629320223`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$3"], 
         InsetBox[
          FormBox["3", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$3", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$3"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.8954567967918801, 0.871458714295174}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$4"], 
         InsetBox[
          FormBox["4", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$4", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$4"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.664850846357424, 1.0576247558156608`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$5"], 
         InsetBox[
          FormBox["5", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$5", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$5"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.03960590716409418, 1.7161805796430492`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$6"], 
         InsetBox[
          FormBox["6", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$6", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$6"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.4669627827937386, 0.3070978035279395}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$7"], 
         InsetBox[
          FormBox["7", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$7", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$7"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.0687170943150668`, 0.636057924348153}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$8"], 
         InsetBox[
          FormBox["8", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$8", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$8"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.528533780902574, 1.4040006834162697`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$9"], 
         InsetBox[
          FormBox["9", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$9", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$9"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.413443380993644, 2.70007335492535}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$10"], 
         InsetBox[
          FormBox["10", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$10", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$10"], 
       TagBox[{
         TagBox[
          
          DiskBox[{2.715054562328013, 1.1177623998110244`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$11"], 
         InsetBox[
          FormBox["11", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$11", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$11"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.3552117054975439, 1.0579951094389313`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$12"], 
         InsetBox[
          FormBox["12", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$12", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$12"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.7751743761387221, 1.3629651961949416`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$13"], 
         InsetBox[
          FormBox["13", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$13", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$13"], 
       TagBox[{
         TagBox[
          
          DiskBox[{2.648264327397783, 0.8666005937495995}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$14"], 
         InsetBox[
          FormBox["14", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$14", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$14"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.6691513981075012`, 2.6931374413452334`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$15"], 
         InsetBox[
          FormBox["15", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$15", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$15"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.2872881292239766, 1.2698398697980262`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$16"], 
         InsetBox[
          FormBox["16", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$16", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$16"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.2276428415202925`, 0.001065694658359817}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$17"], 
         InsetBox[
          FormBox["17", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$17", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$17"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.8294723156784314`, 1.752558630738043}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$18"], 
         InsetBox[
          FormBox["18", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$18", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$18"], 
       TagBox[{
         TagBox[
          
          DiskBox[{2.33225553028786, 0.9768827356697565}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$19"], 
         InsetBox[
          FormBox["19", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$19", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$19"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.931792243524594, 0.814921230534669}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$20"], 
         InsetBox[
          FormBox["20", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$20", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$20"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.671608765755032, 0.8655257894905356}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$21"], 
         InsetBox[
          FormBox["21", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$21", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$21"], 
       TagBox[{
         TagBox[
          
          DiskBox[{2.7384686187039096`, 1.716917126575557}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$22"], 
         InsetBox[
          FormBox["22", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$22", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$22"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.5886553379970136`, 2.2726304444442236`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$23"], 
         InsetBox[
          FormBox["23", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$23", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$23"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.6640778880340352`, 0.11076836094756115`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$24"], 
         InsetBox[
          FormBox["24", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$24", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$24"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.4870180046389295, 0.7303725315608861}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$25"], 
         InsetBox[
          FormBox["25", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$25", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$25"], 
       TagBox[{
         TagBox[
          
          DiskBox[{2.742766381592705, 1.3721283486130873`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$26"], 
         InsetBox[
          FormBox["26", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$26", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$26"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.984818189981954, 2.6288128762361174`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$27"], 
         InsetBox[
          FormBox["27", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$27", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$27"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.3662604251932968, 2.343059976387706}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$28"], 
         InsetBox[
          FormBox["28", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$28", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$28"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.0804490766118666`, 2.001886702985362}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$29"], 
         InsetBox[
          FormBox["29", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$29", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$29"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.7016771311556417, 1.846658802604576}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$30"], 
         InsetBox[
          FormBox["30", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$30", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$30"], 
       TagBox[{
         TagBox[
          
          DiskBox[{2.5661986294924044`, 0.5957782426747278}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$31"], 
         InsetBox[
          FormBox["31", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$31", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$31"], 
       TagBox[{
         TagBox[
          
          DiskBox[{2.5904781600030846`, 1.9686041839499662`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$32"], 
         InsetBox[
          FormBox["32", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$32", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$32"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.3589305321398524`, 0.30303737231570516`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$33"], 
         InsetBox[
          FormBox["33", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$33", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$33"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.8270319566428277, 2.2150187994492305`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$34"], 
         InsetBox[
          FormBox["34", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$34", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$34"], 
       TagBox[{
         TagBox[
          
          DiskBox[{2.5126301143102627`, 1.608545137152792}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$35"], 
         InsetBox[
          FormBox["35", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$35", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$35"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.7016895339011279, 0.46358966801336365`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$36"], 
         InsetBox[
          FormBox["36", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$36", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$36"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.9080736845157561, 0.37814349973538497`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$37"], 
         InsetBox[
          FormBox["37", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$37", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$37"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.7966697299108532`, 2.4359794945662143`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$38"], 
         InsetBox[
          FormBox["38", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$38", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$38"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.6270007709916748, 2.4909857944882527`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$39"], 
         InsetBox[
          FormBox["39", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$39", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$39"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.5899872106781991`, 0.5720086971795711}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$40"], 
         InsetBox[
          FormBox["40", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$40", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$40"], 
       TagBox[{
         TagBox[
          
          DiskBox[{2.2058603054064436`, 1.5097105900862264`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$41"], 
         InsetBox[
          FormBox["41", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$41", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$41"], 
       TagBox[{
         TagBox[
          
          DiskBox[{2.3219214288263603`, 0.6480666050088816}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$42"], 
         InsetBox[
          FormBox["42", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$42", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$42"], 
       TagBox[{
         TagBox[
          
          DiskBox[{2.2974191066135687`, 0.3263124657695884}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$43"], 
         InsetBox[
          FormBox["43", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$43", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$43"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.3078797903436878`, 2.2292409489837346`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$44"], 
         InsetBox[
          FormBox["44", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$44", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$44"], 
       TagBox[{
         TagBox[
          
          DiskBox[{2.0485633006456028`, 0.11276831911387997`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$45"], 
         InsetBox[
          FormBox["45", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$45", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$45"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.8522687691919996, 2.620462663554256}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$46"], 
         InsetBox[
          FormBox["46", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$46", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$46"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.1262734439036295, 0.8076569814960065}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$47"], 
         InsetBox[
          FormBox["47", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$47", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$47"], 
       TagBox[{
         TagBox[
          
          DiskBox[{2.3762027070818332`, 1.277719940032747}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$48"], 
         InsetBox[
          FormBox["48", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$48", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$48"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.1087140122069732`, 0.1866902587389936}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$49"], 
         InsetBox[
          FormBox["49", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$49", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$49"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.8226186320842535, 0.051419223275299464`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$50"], 
         InsetBox[
          FormBox["50", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$50", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$50"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.34854059563713236`, 1.8186516698720911`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$51"], 
         InsetBox[
          FormBox["51", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$51", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$51"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.9727530065519074`, 0.4835880921783835}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$52"], 
         InsetBox[
          FormBox["52", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$52", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$52"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.8154713484429075`, 0.32996711555585856`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$53"], 
         InsetBox[
          FormBox["53", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$53", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$53"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.14850161997153632`, 2.019550315322232}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$54"], 
         InsetBox[
          FormBox["54", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$54", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$54"], 
       TagBox[{
         TagBox[
          DiskBox[{0., 1.4511526989162704`}, 0.028365966310939406`], 
          "DynamicName", BoxID -> "VertexID$55"], 
         InsetBox[
          FormBox["55", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$55", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$55"], 
       TagBox[{
         TagBox[
          DiskBox[{1.4928759788333006`, 0.}, 0.028365966310939406`], 
          "DynamicName", BoxID -> "VertexID$56"], 
         InsetBox[
          FormBox["56", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$56", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$56"], 
       TagBox[{
         TagBox[
          
          DiskBox[{2.4613450186933052`, 2.230478084601236}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$57"], 
         InsetBox[
          FormBox["57", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$57", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$57"], 
       TagBox[{
         TagBox[
          
          DiskBox[{2.2490585730910144`, 2.4323195188533626`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$58"], 
         InsetBox[
          FormBox["58", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$58", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$58"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.1273784359768486`, 2.726533257352769}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$59"], 
         InsetBox[
          FormBox["59", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$59", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$59"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.4872206912318996, 2.13652129074088}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$60"], 
         InsetBox[
          FormBox["60", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$60", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$60"], 
       TagBox[{
         TagBox[
          
          DiskBox[{2.3068609327214777`, 1.893445324409174}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$61"], 
         InsetBox[
          FormBox["61", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$61", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$61"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.005774112104111495, 1.1089881798720773`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$62"], 
         InsetBox[
          FormBox["62", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$62", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$62"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.951067888955305, 2.211985523266769}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$63"], 
         InsetBox[
          FormBox["63", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$63", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$63"], 
       TagBox[{
         TagBox[
          
          DiskBox[{2.099461217625592, 2.0487759090748927`}, 
           0.028365966310939406`], "DynamicName", BoxID -> "VertexID$64"], 
         InsetBox[
          FormBox["64", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$64", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$64"]}}], $CellContext`flag}, 
    TagBox[
     DynamicBox[GraphComputation`NetworkGraphicsBox[
      3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
      CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
       SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
      ImageSizeCache->{{12.98, 696.7356306842713}, {-348.29483068427135`, 
       331.5697186463673}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False,
    UnsavedVariables:>{$CellContext`flag}]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FrameTicks->None,
  ImageSize->700]], "Output",
 CellChangeTimes->{{3.68316484883446*^9, 3.683164874854059*^9}, 
   3.68316490900101*^9, {3.683179795488752*^9, 3.683179818756526*^9}, {
   3.683179859697212*^9, 3.6831798857476788`*^9}, {3.683179950370186*^9, 
   3.683179970931617*^9}, 3.683180799655816*^9, {3.683180900412724*^9, 
   3.683180923154009*^9}, {3.683181383403016*^9, 3.683181389997703*^9}, {
   3.6831816381924334`*^9, 3.683181642432506*^9}, {3.683181738001955*^9, 
   3.6831817903220243`*^9}, {3.683181821398406*^9, 3.6831819465667143`*^9}, 
   3.683186912223672*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "one", " ", "of", " ", "the", " ", "largest", " ", "cliques", 
    " ", "in", " ", "this", " ", "graph"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"FindClique", "[", "g", "]"}]}]], "Input",
 CellChangeTimes->{{3.683164903124815*^9, 3.683164905112956*^9}, {
  3.6831649437656016`*^9, 3.6831649846250687`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"1", ",", "8", ",", "33", ",", "40"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.683164910249667*^9, {3.683164980035101*^9, 3.6831650054544983`*^9}, {
   3.68317987608611*^9, 3.683179889451281*^9}, 3.683179922302457*^9, 
   3.6831799765404243`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"In", " ", "particular"}], ",", " ", 
   RowBox[{
   "the", " ", "maximal", " ", "commuting", " ", "subset", " ", "contains", 
    " ", "4", " ", 
    RowBox[{"elements", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.683180037654818*^9, 3.683180055463991*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "UEB", " ", "is", " ", "not", " ", "a", " ", "nice", " ", 
   RowBox[{"UEB", ":", " ", 
    RowBox[{"The", " ", "matrix", " ", 
     RowBox[{
      RowBox[{"UEB", "[", "2", "]"}], "\[ConjugateTranspose]"}], " ", "is", 
     " ", "not", " ", "proportional", " ", "to", " ", "any", " ", "other", 
     " ", "matrix"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.683771961336726*^9, 3.683771961773934*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tally", " ", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"UArray", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ".", " ", 
       RowBox[{"UArray", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "\[Equal]", " ", "0"}], ",", 
    " ", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "64"}], "}"}]}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"True", ",", "59"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"False", ",", "5"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.68276851017855*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Some", " ", "other", " ", "interesting", " ", 
    RowBox[{"visualisations", ":"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Commutativity", " ", "graph", " ", "without", " ", 
     RowBox[{"U", "[", "1", "]"}]}], " ", "=", " ", "1"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Graph", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[UndirectedEdge]", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "&"}], ",", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i", ",", "j"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "2", ",", "64"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "2", ",", 
              RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}], ",", "1"}], "]"}], 
        ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"UArray", "[", 
            RowBox[{"[", 
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ".", 
           RowBox[{"UArray", "[", 
            RowBox[{"[", 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], "\[Equal]", 
          RowBox[{
           RowBox[{"UArray", "[", 
            RowBox[{"[", 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ".", 
           RowBox[{"UArray", "[", 
            RowBox[{"[", 
             RowBox[{"#", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}]}], "&"}]}], 
       "]"}]}], "]"}], ",", 
    RowBox[{"VertexLabels", "\[Rule]", "\"\<Name\>\""}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "700"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.683180928402398*^9, 3.683180990166067*^9}, {
   3.6831810752845697`*^9, 3.683181125745569*^9}, {3.683181204530197*^9, 
   3.683181206425042*^9}, {3.6831812817934732`*^9, 3.683181281910288*^9}, {
   3.683181346604331*^9, 3.683181354730463*^9}, {3.683181574498518*^9, 
   3.68318162491194*^9}, 3.683186906689416*^9}],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{5, 4, 8, 9, 12, 13, 16, 21, 20, 33, 17, 24, 36, 37, 40, 49, 52, 
      53, 56}, {
      Null, {{1, 2}, {3, 2}, {3, 1}, {4, 1}, {5, 1}, {6, 1}, {6, 4}, {7, 1}, {
       7, 5}, {8, 9}, {10, 3}, {10, 11}, {10, 12}, {13, 3}, {14, 3}, {14, 
       13}, {15, 3}, {15, 9}, {15, 8}, {15, 10}, {16, 11}, {16, 10}, {17, 
       15}, {18, 15}, {18, 17}, {19, 12}, {19, 10}}}, {
      ImageSize -> 700, VertexLabels -> {"Name"}}]], Typeset`boxes, 
    Typeset`boxes$s2d = GraphicsGroupBox[{{
       Directive[
        Opacity[0.7], 
        Hue[0.6, 0.7, 0.5]], 
       LineBox[{{
          DynamicLocation["VertexID$1", Automatic, Center], 
          DynamicLocation["VertexID$2", Automatic, Center]}, {
          DynamicLocation["VertexID$1", Automatic, Center], 
          DynamicLocation["VertexID$3", Automatic, Center]}, {
          DynamicLocation["VertexID$1", Automatic, Center], 
          DynamicLocation["VertexID$4", Automatic, Center]}, {
          DynamicLocation["VertexID$1", Automatic, Center], 
          DynamicLocation["VertexID$5", Automatic, Center]}, {
          DynamicLocation["VertexID$1", Automatic, Center], 
          DynamicLocation["VertexID$6", Automatic, Center]}, {
          DynamicLocation["VertexID$1", Automatic, Center], 
          DynamicLocation["VertexID$7", Automatic, Center]}, {
          DynamicLocation["VertexID$2", Automatic, Center], 
          DynamicLocation["VertexID$3", Automatic, Center]}, {
          DynamicLocation["VertexID$3", Automatic, Center], 
          DynamicLocation["VertexID$10", Automatic, Center]}, {
          DynamicLocation["VertexID$3", Automatic, Center], 
          DynamicLocation["VertexID$13", Automatic, Center]}, {
          DynamicLocation["VertexID$3", Automatic, Center], 
          DynamicLocation["VertexID$14", Automatic, Center]}, {
          DynamicLocation["VertexID$3", Automatic, Center], 
          DynamicLocation["VertexID$15", Automatic, Center]}, {
          DynamicLocation["VertexID$4", Automatic, Center], 
          DynamicLocation["VertexID$6", Automatic, Center]}, {
          DynamicLocation["VertexID$5", Automatic, Center], 
          DynamicLocation["VertexID$7", Automatic, Center]}, {
          DynamicLocation["VertexID$8", Automatic, Center], 
          DynamicLocation["VertexID$9", Automatic, Center]}, {
          DynamicLocation["VertexID$8", Automatic, Center], 
          DynamicLocation["VertexID$15", Automatic, Center]}, {
          DynamicLocation["VertexID$9", Automatic, Center], 
          DynamicLocation["VertexID$15", Automatic, Center]}, {
          DynamicLocation["VertexID$10", Automatic, Center], 
          DynamicLocation["VertexID$11", Automatic, Center]}, {
          DynamicLocation["VertexID$10", Automatic, Center], 
          DynamicLocation["VertexID$12", Automatic, Center]}, {
          DynamicLocation["VertexID$10", Automatic, Center], 
          DynamicLocation["VertexID$15", Automatic, Center]}, {
          DynamicLocation["VertexID$10", Automatic, Center], 
          DynamicLocation["VertexID$16", Automatic, Center]}, {
          DynamicLocation["VertexID$10", Automatic, Center], 
          DynamicLocation["VertexID$19", Automatic, Center]}, {
          DynamicLocation["VertexID$11", Automatic, Center], 
          DynamicLocation["VertexID$16", Automatic, Center]}, {
          DynamicLocation["VertexID$12", Automatic, Center], 
          DynamicLocation["VertexID$19", Automatic, Center]}, {
          DynamicLocation["VertexID$13", Automatic, Center], 
          DynamicLocation["VertexID$14", Automatic, Center]}, {
          DynamicLocation["VertexID$15", Automatic, Center], 
          DynamicLocation["VertexID$17", Automatic, Center]}, {
          DynamicLocation["VertexID$15", Automatic, Center], 
          DynamicLocation["VertexID$18", Automatic, Center]}, {
          DynamicLocation["VertexID$17", Automatic, Center], 
          DynamicLocation["VertexID$18", Automatic, Center]}}]}, {
       Directive[
        Hue[0.6, 0.2, 0.8], 
        EdgeForm[
         Directive[
          GrayLevel[0], 
          Opacity[0.7]]]], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.9987487694980959, 1.752356328389259}, 
           0.044710824150623954`], "DynamicName", BoxID -> "VertexID$1"], 
         InsetBox[
          FormBox["5", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$1", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$1"], 
       TagBox[{
         TagBox[
          
          DiskBox[{1.8048455656916464`, 1.7062868788853685`}, 
           0.044710824150623954`], "DynamicName", BoxID -> "VertexID$2"], 
         InsetBox[
          FormBox["4", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$2", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$2"], 
       TagBox[{
         TagBox[
          
          DiskBox[{2.756128908752161, 1.9265400921456222`}, 
           0.044710824150623954`], "DynamicName", BoxID -> "VertexID$3"], 
         InsetBox[
          FormBox["8", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$3", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$3"], 
       TagBox[{
         TagBox[
          DiskBox[{0., 2.0591115804427202`}, 0.044710824150623954`], 
          "DynamicName", BoxID -> "VertexID$4"], 
         InsetBox[
          FormBox["9", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$4", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$4"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.06109786575246323, 1.3021935725290907`}, 
           0.044710824150623954`], "DynamicName", BoxID -> "VertexID$5"], 
         InsetBox[
          FormBox["12", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$5", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$5"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.26655153604272286`, 2.4369349166340557`}, 
           0.044710824150623954`], "DynamicName", BoxID -> "VertexID$6"], 
         InsetBox[
          FormBox["13", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$6", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$6"], 
       TagBox[{
         TagBox[
          
          DiskBox[{0.38639523412282273`, 0.9714594021194446}, 
           0.044710824150623954`], "DynamicName", BoxID -> "VertexID$7"], 
         InsetBox[
          FormBox["16", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$7", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$7"], 
       TagBox[{
         TagBox[
          
          DiskBox[{4.380925236910388, 3.316228119495462}, 
           0.044710824150623954`], "DynamicName", BoxID -> "VertexID$8"], 
         InsetBox[
          FormBox["21", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$8", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$8"], 
       TagBox[{
         TagBox[
          
          DiskBox[{4.826662100572616, 3.250244214248535}, 
           0.044710824150623954`], "DynamicName", BoxID -> "VertexID$9"], 
         InsetBox[
          FormBox["20", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$9", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$9"], 
       TagBox[{
         TagBox[
          
          DiskBox[{4.042431625145934, 1.0298164916696557`}, 
           0.044710824150623954`], "DynamicName", BoxID -> "VertexID$10"], 
         InsetBox[
          FormBox["33", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$10", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$10"], 
       TagBox[{
         TagBox[
          
          DiskBox[{4.987319543982146, 0.7291120566668488}, 
           0.044710824150623954`], "DynamicName", BoxID -> "VertexID$11"], 
         InsetBox[
          FormBox["17", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$11", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$11"], 
       TagBox[{
         TagBox[
          DiskBox[{4.180256146298568, 0.}, 0.044710824150623954`], 
          "DynamicName", BoxID -> "VertexID$12"], 
         InsetBox[
          FormBox["24", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$12", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$12"], 
       TagBox[{
         TagBox[
          
          DiskBox[{2.2813282837925613`, 2.679326820232325}, 
           0.044710824150623954`], "DynamicName", BoxID -> "VertexID$13"], 
         InsetBox[
          FormBox["36", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$13", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$13"], 
       TagBox[{
         TagBox[
          
          DiskBox[{2.718342912329326, 2.8123244583851283`}, 
           0.044710824150623954`], "DynamicName", BoxID -> "VertexID$14"], 
         InsetBox[
          FormBox["37", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$14", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$14"], 
       TagBox[{
         TagBox[
          
          DiskBox[{4.30203378983013, 2.3364620019002196`}, 
           0.044710824150623954`], "DynamicName", BoxID -> "VertexID$15"], 
         InsetBox[
          FormBox["40", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$15", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$15"], 
       TagBox[{
         TagBox[
          
          DiskBox[{4.820617782362557, 0.31225514104272145`}, 
           0.044710824150623954`], "DynamicName", BoxID -> "VertexID$16"], 
         InsetBox[
          FormBox["49", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$16", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$16"], 
       TagBox[{
         TagBox[
          
          DiskBox[{5.292419334161748, 2.7203216803745542`}, 
           0.044710824150623954`], "DynamicName", BoxID -> "VertexID$17"], 
         InsetBox[
          FormBox["52", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$17", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$17"], 
       TagBox[{
         TagBox[
          
          DiskBox[{5.295304919673304, 2.272119243744429}, 
           0.044710824150623954`], "DynamicName", BoxID -> "VertexID$18"], 
         InsetBox[
          FormBox["53", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$18", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$18"], 
       TagBox[{
         TagBox[
          
          DiskBox[{3.7413329977963476`, 0.12234305176914018`}, 
           0.044710824150623954`], "DynamicName", BoxID -> "VertexID$19"], 
         InsetBox[
          FormBox["56", TraditionalForm], 
          Offset[{2, 2}, 
           DynamicLocation["VertexID$19", Automatic, {Right, Top}]], 
          ImageScaled[{0, 0}], BaseStyle -> "Graphics"]}, "DynamicName", 
        BoxID -> "VertexLabelID$19"]}}], $CellContext`flag}, 
    TagBox[
     DynamicBox[GraphComputation`NetworkGraphicsBox[
      3, Typeset`graph, Typeset`boxes, $CellContext`flag], {
      CachedValue :> Typeset`boxes, SingleEvaluation -> True, 
       SynchronousUpdating -> False, TrackedSymbols :> {$CellContext`flag}},
      ImageSizeCache->{{12.979999999999997`, 
       697.095157167587}, {-226.65435716758674`, 210.82994897595682`}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False,
    UnsavedVariables:>{$CellContext`flag}]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FrameTicks->None,
  ImageSize->700]], "Output",
 CellChangeTimes->{{3.683180981883111*^9, 3.6831809908845663`*^9}, {
   3.683181087898275*^9, 3.68318112662641*^9}, {3.683181195215073*^9, 
   3.683181207360845*^9}, 3.68318128263929*^9, {3.68318134940136*^9, 
   3.683181355321135*^9}, {3.68318160995497*^9, 3.6831816261936417`*^9}, {
   3.683186251549758*^9, 3.683186264366218*^9}, 3.683186907956806*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "support", " ", "of", " ", "the", " ", "UEB"}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"MatrixPlot", "[", 
     RowBox[{
      RowBox[{"UArray", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Tiny"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "\"\<Monochrome\>\""}]}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "64"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.682768524454295*^9, 3.682768531818572*^9}, {
  3.683181410225388*^9, 3.6831814111096973`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{8}, {7}, {6}, {5}, {4}, {3}, {2}, {
        1}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{2}, {3}, {1}, {4}, {1}, {4}, {
        2}, {3}, {6}, {7}, {5}, {8}, {5}, {8}, {6}, {7}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{2}, {3}, {1}, {4}, {1}, {4}, {
        2}, {3}, {6}, {7}, {5}, {8}, {5}, {8}, {6}, {7}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{5}, {6}, {7}, {8}, {1}, {2}, {3}, {
        4}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{2}, {1}, {4}, {3}, {6}, {5}, {8}, {
        7}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{5}, {8}, {6}, {7}, {6}, {7}, {
        5}, {8}, {1}, {4}, {2}, {3}, {2}, {3}, {1}, {4}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{5}, {8}, {6}, {7}, {6}, {7}, {
        5}, {8}, {1}, {4}, {2}, {3}, {2}, {3}, {1}, {4}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{3}, {4}, {1}, {2}, {7}, {8}, {5}, {
        6}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{6}, {5}, {2}, {1}, {8}, {7}, {4}, {
        3}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{4}, {7}, {3}, {8}, {3}, {8}, {
        4}, {7}, {2}, {5}, {1}, {6}, {1}, {6}, {2}, {5}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{4}, {7}, {3}, {8}, {3}, {8}, {
        4}, {7}, {2}, {5}, {1}, {6}, {1}, {6}, {2}, {5}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{1}, {2}, {5}, {6}, {3}, {4}, {7}, {
        8}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{4}, {3}, {8}, {7}, {2}, {1}, {6}, {
        5}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{1}, {6}, {2}, {5}, {2}, {5}, {
        1}, {6}, {3}, {8}, {4}, {7}, {4}, {7}, {3}, {8}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{1}, {6}, {2}, {5}, {2}, {5}, {
        1}, {6}, {3}, {8}, {4}, {7}, {4}, {7}, {3}, {8}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{7}, {8}, {3}, {4}, {5}, {6}, {1}, {
        2}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{8}, {7}, {6}, {5}, {4}, {3}, {2}, {
        1}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{2}, {3}, {1}, {4}, {1}, {4}, {
        2}, {3}, {6}, {7}, {5}, {8}, {5}, {8}, {6}, {7}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{2}, {3}, {1}, {4}, {1}, {4}, {
        2}, {3}, {6}, {7}, {5}, {8}, {5}, {8}, {6}, {7}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{5}, {6}, {7}, {8}, {1}, {2}, {3}, {
        4}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{2}, {1}, {4}, {3}, {6}, {5}, {8}, {
        7}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{5}, {8}, {6}, {7}, {6}, {7}, {
        5}, {8}, {1}, {4}, {2}, {3}, {2}, {3}, {1}, {4}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{5}, {8}, {6}, {7}, {6}, {7}, {
        5}, {8}, {1}, {4}, {2}, {3}, {2}, {3}, {1}, {4}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{3}, {4}, {1}, {2}, {7}, {8}, {5}, {
        6}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{6}, {5}, {2}, {1}, {8}, {7}, {4}, {
        3}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{4}, {7}, {3}, {8}, {3}, {8}, {
        4}, {7}, {2}, {5}, {1}, {6}, {1}, {6}, {2}, {5}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{4}, {7}, {3}, {8}, {3}, {8}, {
        4}, {7}, {2}, {5}, {1}, {6}, {1}, {6}, {2}, {5}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{1}, {2}, {5}, {6}, {3}, {4}, {7}, {
        8}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{4}, {3}, {8}, {7}, {2}, {1}, {6}, {
        5}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{1}, {6}, {2}, {5}, {2}, {5}, {
        1}, {6}, {3}, {8}, {4}, {7}, {4}, {7}, {3}, {8}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{1}, {6}, {2}, {5}, {2}, {5}, {
        1}, {6}, {3}, {8}, {4}, {7}, {4}, {7}, {3}, {8}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{7}, {8}, {3}, {4}, {5}, {6}, {1}, {
        2}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{8}, {7}, {6}, {5}, {4}, {3}, {2}, {
        1}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{2}, {3}, {1}, {4}, {1}, {4}, {
        2}, {3}, {6}, {7}, {5}, {8}, {5}, {8}, {6}, {7}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{2}, {3}, {1}, {4}, {1}, {4}, {
        2}, {3}, {6}, {7}, {5}, {8}, {5}, {8}, {6}, {7}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{5}, {6}, {7}, {8}, {1}, {2}, {3}, {
        4}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{2}, {1}, {4}, {3}, {6}, {5}, {8}, {
        7}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{5}, {8}, {6}, {7}, {6}, {7}, {
        5}, {8}, {1}, {4}, {2}, {3}, {2}, {3}, {1}, {4}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{5}, {8}, {6}, {7}, {6}, {7}, {
        5}, {8}, {1}, {4}, {2}, {3}, {2}, {3}, {1}, {4}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{3}, {4}, {1}, {2}, {7}, {8}, {5}, {
        6}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{6}, {5}, {2}, {1}, {8}, {7}, {4}, {
        3}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{4}, {7}, {3}, {8}, {3}, {8}, {
        4}, {7}, {2}, {5}, {1}, {6}, {1}, {6}, {2}, {5}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{4}, {7}, {3}, {8}, {3}, {8}, {
        4}, {7}, {2}, {5}, {1}, {6}, {1}, {6}, {2}, {5}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{1}, {2}, {5}, {6}, {3}, {4}, {7}, {
        8}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{4}, {3}, {8}, {7}, {2}, {1}, {6}, {
        5}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{1}, {6}, {2}, {5}, {2}, {5}, {
        1}, {6}, {3}, {8}, {4}, {7}, {4}, {7}, {3}, {8}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{1}, {6}, {2}, {5}, {2}, {5}, {
        1}, {6}, {3}, {8}, {4}, {7}, {4}, {7}, {3}, {8}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{7}, {8}, {3}, {4}, {5}, {6}, {1}, {
        2}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{8}, {7}, {6}, {5}, {4}, {3}, {2}, {
        1}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{2}, {3}, {1}, {4}, {1}, {4}, {
        2}, {3}, {6}, {7}, {5}, {8}, {5}, {8}, {6}, {7}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{2}, {3}, {1}, {4}, {1}, {4}, {
        2}, {3}, {6}, {7}, {5}, {8}, {5}, {8}, {6}, {7}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{5}, {6}, {7}, {8}, {1}, {2}, {3}, {
        4}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{2}, {1}, {4}, {3}, {6}, {5}, {8}, {
        7}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{5}, {8}, {6}, {7}, {6}, {7}, {
        5}, {8}, {1}, {4}, {2}, {3}, {2}, {3}, {1}, {4}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{5}, {8}, {6}, {7}, {6}, {7}, {
        5}, {8}, {1}, {4}, {2}, {3}, {2}, {3}, {1}, {4}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{3}, {4}, {1}, {2}, {7}, {8}, {5}, {
        6}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{6}, {5}, {2}, {1}, {8}, {7}, {4}, {
        3}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{4}, {7}, {3}, {8}, {3}, {8}, {
        4}, {7}, {2}, {5}, {1}, {6}, {1}, {6}, {2}, {5}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{4}, {7}, {3}, {8}, {3}, {8}, {
        4}, {7}, {2}, {5}, {1}, {6}, {1}, {6}, {2}, {5}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{1}, {2}, {5}, {6}, {3}, {4}, {7}, {
        8}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{4}, {3}, {8}, {7}, {2}, {1}, {6}, {
        5}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{1}, {6}, {2}, {5}, {2}, {5}, {
        1}, {6}, {3}, {8}, {4}, {7}, {4}, {7}, {3}, {8}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{1}, {6}, {2}, {5}, {2}, {5}, {
        1}, {6}, {3}, {8}, {4}, {7}, {4}, {7}, {3}, {8}}}, {0., 0., 0., 0., 
       0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {
     0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny], ",", 
   GraphicsBox[
    RasterBox[SparseArray[
     Automatic, {8, 8}, 1., {
      1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{7}, {8}, {3}, {4}, {5}, {6}, {1}, {
        2}}}, {0., 0., 0., 0., 0., 0., 0., 0.}}], {{0, 0}, {8, 8}}, {0, 1}],
    Frame->True,
    FrameLabel->{None, None},
    FrameTicks->{{{{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}, {{7.5, 
         FormBox["1", TraditionalForm]}, {6.5, 
         FormBox["2", TraditionalForm]}, {5.5, 
         FormBox["3", TraditionalForm]}, {4.5, 
         FormBox["4", TraditionalForm]}, {3.5, 
         FormBox["5", TraditionalForm]}, {2.5, 
         FormBox["6", TraditionalForm]}, {1.5, 
         FormBox["7", TraditionalForm]}, {0.5, 
         FormBox["8", TraditionalForm]}}}, {{{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}, {{0.5, 
         FormBox["1", TraditionalForm]}, {1.5, 
         FormBox["2", TraditionalForm]}, {2.5, 
         FormBox["3", TraditionalForm]}, {3.5, 
         FormBox["4", TraditionalForm]}, {4.5, 
         FormBox["5", TraditionalForm]}, {5.5, 
         FormBox["6", TraditionalForm]}, {6.5, 
         FormBox["7", TraditionalForm]}, {7.5, 
         FormBox["8", TraditionalForm]}}}},
    ImageSize->Tiny]}], "}"}]], "Output",
 CellChangeTimes->{3.682768534573976*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"And", " ", 
   RowBox[{"here", "'"}], "s", " ", "the", " ", "full", " ", "UEB"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.682768538652862*^9, 3.682768543015953*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"UArray", "[", 
     RowBox[{"[", "i", "]"}], "]"}], "//", "MatrixForm"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "64"}], "}"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{1}, {2}, {3}, {4}, {5}, {6}, {7}, {
         8}}}, {1, 1, 1, 1, 1, 1, 1, 1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0"},
       {"0", "0", "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}]},
       {"0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]]},
       {"0", "0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], 
        FractionBox["2", 
         SqrtBox["5"]], "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{6}, {7}, {5}, {8}, {5}, {8}, {
         6}, {7}, {2}, {3}, {1}, {4}, {1}, {4}, {2}, {3}}}, {
        2 5^Rational[-1, 2], Complex[0, 1] 5^Rational[-1, 2], 2 
         5^Rational[-1, 2], Complex[0, -1] 5^Rational[-1, 2], Complex[0, -1] 
         5^Rational[-1, 2], 2 5^Rational[-1, 2], Complex[0, 1] 
         5^Rational[-1, 2], 2 
         5^Rational[-1, 2], -2^Rational[-1, 2], -2^Rational[-1, 2], -2^
          Rational[-1, 2], 2^Rational[-1, 2], 2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], 2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], 
        FractionBox["2", 
         SqrtBox["5"]], "0"},
       {"0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}]},
       {"0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]]},
       {"0", "0", "0", "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0"},
       {"0", 
        FractionBox["1", 
         SqrtBox["2"]], 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{6}, {7}, {5}, {8}, {5}, {8}, {
         6}, {7}, {2}, {3}, {1}, {4}, {1}, {4}, {2}, {3}}}, {
        Complex[0, 1] 5^Rational[-1, 2], 2 5^Rational[-1, 2], Complex[0, 1] 
         5^Rational[-1, 2], (-2) 5^Rational[-1, 2], (-2) 5^Rational[-1, 2], 
         Complex[0, 1] 5^Rational[-1, 2], 2 5^Rational[-1, 2], Complex[0, 1] 
         5^Rational[-1, 2], 2^Rational[-1, 2], 2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], 2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], 2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
       {"1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{4}, {3}, {2}, {1}, {8}, {7}, {6}, {
         5}}}, {1, -1, -1, 1, -1, 1, 1, -1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1"},
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0"},
       {"1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{7}, {8}, {5}, {6}, {3}, {4}, {1}, {
         2}}}, {1, 1, 1, 1, 1, 1, 1, 1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", "0", "0", "0"},
       {"0", 
        FractionBox["2", 
         SqrtBox["5"]], 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", "0", "0", "0"},
       {
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}]},
       {"0", "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0"},
       {"0", "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{1}, {4}, {2}, {3}, {2}, {3}, {
         1}, {4}, {5}, {8}, {6}, {7}, {6}, {7}, {5}, {8}}}, {
        Complex[0, 1] 5^Rational[-1, 2], 2 5^Rational[-1, 2], Complex[0, -1] 
         5^Rational[-1, 2], 2 5^Rational[-1, 2], 2 5^Rational[-1, 2], 
         Complex[0, -1] 5^Rational[-1, 2], 2 5^Rational[-1, 2], Complex[0, 1] 
         5^Rational[-1, 2], -2^Rational[-1, 2], -2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], 2^Rational[-1, 2], 2^
         Rational[-1, 2], 2^Rational[-1, 2], -2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", "0", "0", "0"},
       {"0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", "0", "0", "0"},
       {
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]]},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{1}, {4}, {2}, {3}, {2}, {3}, {
         1}, {4}, {5}, {8}, {6}, {7}, {6}, {7}, {5}, {8}}}, {
        2 5^Rational[-1, 2], Complex[0, 1] 5^Rational[-1, 2], (-2) 
         5^Rational[-1, 2], Complex[0, 1] 5^Rational[-1, 2], Complex[0, 1] 
         5^Rational[-1, 2], (-2) 5^Rational[-1, 2], Complex[0, 1] 
         5^Rational[-1, 2], 2 5^Rational[-1, 2], 2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], 2^Rational[-1, 2], 2^
         Rational[-1, 2], 2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
       {"1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{6}, {5}, {8}, {7}, {2}, {1}, {4}, {
         3}}}, {1, -1, -1, 1, -1, 1, 1, -1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1"},
       {"1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{3}, {4}, {7}, {8}, {1}, {2}, {5}, {
         6}}}, {1, 1, 1, 1, 1, 1, 1, 1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", "0"},
       {
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0"},
       {"0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]]},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]]},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{2}, {5}, {1}, {6}, {1}, {6}, {
         2}, {5}, {4}, {7}, {3}, {8}, {3}, {8}, {4}, {7}}}, {
        2 5^Rational[-1, 2], Complex[0, 1] 5^Rational[-1, 2], 2 
         5^Rational[-1, 2], Complex[0, -1] 5^Rational[-1, 2], Complex[0, -1] 
         5^Rational[-1, 2], 2 5^Rational[-1, 2], Complex[0, 1] 
         5^Rational[-1, 2], 2 
         5^Rational[-1, 2], -2^Rational[-1, 2], -2^Rational[-1, 2], -2^
          Rational[-1, 2], 2^Rational[-1, 2], 2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], 2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", "0"},
       {
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0"},
       {"0", 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", "0"},
       {"0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}]},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]]},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{2}, {5}, {1}, {6}, {1}, {6}, {
         2}, {5}, {4}, {7}, {3}, {8}, {3}, {8}, {4}, {7}}}, {
        Complex[0, 1] 5^Rational[-1, 2], 2 5^Rational[-1, 2], Complex[0, 1] 
         5^Rational[-1, 2], (-2) 5^Rational[-1, 2], (-2) 5^Rational[-1, 2], 
         Complex[0, 1] 5^Rational[-1, 2], 2 5^Rational[-1, 2], Complex[0, 1] 
         5^Rational[-1, 2], 2^Rational[-1, 2], 2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], 2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], 2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "1"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{8}, {7}, {4}, {3}, {6}, {5}, {2}, {
         1}}}, {1, -1, -1, 1, -1, 1, 1, -1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0"},
       {"1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1"},
       {"0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{5}, {6}, {1}, {2}, {7}, {8}, {3}, {
         4}}}, {1, 1, 1, 1, 1, 1, 1, 1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]]},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], "0"},
       {"0", "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0"},
       {"0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]]},
       {
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0"},
       {"0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", "0"},
       {"0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{3}, {8}, {4}, {7}, {4}, {7}, {
         3}, {8}, {1}, {6}, {2}, {5}, {2}, {5}, {1}, {6}}}, {
        Complex[0, 1] 5^Rational[-1, 2], 2 5^Rational[-1, 2], Complex[0, -1] 
         5^Rational[-1, 2], 2 5^Rational[-1, 2], 2 5^Rational[-1, 2], 
         Complex[0, -1] 5^Rational[-1, 2], 2 5^Rational[-1, 2], Complex[0, 1] 
         5^Rational[-1, 2], -2^Rational[-1, 2], -2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], 2^Rational[-1, 2], 2^
         Rational[-1, 2], 2^Rational[-1, 2], -2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]]},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0"},
       {"0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0"},
       {"0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]]},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0"},
       {"0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{3}, {8}, {4}, {7}, {4}, {7}, {
         3}, {8}, {1}, {6}, {2}, {5}, {2}, {5}, {1}, {6}}}, {
        2 5^Rational[-1, 2], Complex[0, 1] 5^Rational[-1, 2], (-2) 
         5^Rational[-1, 2], Complex[0, 1] 5^Rational[-1, 2], Complex[0, 1] 
         5^Rational[-1, 2], (-2) 5^Rational[-1, 2], Complex[0, 1] 
         5^Rational[-1, 2], 2 5^Rational[-1, 2], 2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], 2^Rational[-1, 2], 2^
         Rational[-1, 2], 2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{2}, {1}, {6}, {5}, {4}, {3}, {8}, {
         7}}}, {1, -1, -1, 1, -1, 1, 1, -1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", "0", "0", "0", "0", "\[ImaginaryI]", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "\[ImaginaryI]"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{1}, {2}, {3}, {4}, {5}, {6}, {7}, {
         8}}}, {1, 1, Complex[0, -1], Complex[0, -1], -1, -1, Complex[0, 1], 
         Complex[0, 1]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["5"]]}], "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", 
        FractionBox["1", 
         SqrtBox["5"]]},
       {"0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         SqrtBox["5"]]},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         SqrtBox["5"]], "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{6}, {7}, {5}, {8}, {5}, {8}, {
         6}, {7}, {2}, {3}, {1}, {4}, {1}, {4}, {2}, {3}}}, {(-2) 
         5^Rational[-1, 2], -5^Rational[-1, 2], (-2) 5^Rational[-1, 2], 5^
         Rational[-1, 2], Complex[0, 1] 5^Rational[-1, 2], Complex[0, 2] 
         5^Rational[-1, 2], Complex[0, -1] 5^Rational[-1, 2], Complex[0, 2] 
         5^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2], 2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         SqrtBox["5"]], "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]"}], 
          SqrtBox["5"]]}]},
       {"0", "0", "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["5"]]}]},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["5"]]}], "0"},
       {"0", 
        FractionBox["1", 
         SqrtBox["2"]], 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", "0", "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{6}, {7}, {5}, {8}, {5}, {8}, {
         6}, {7}, {2}, {3}, {1}, {4}, {1}, {4}, {2}, {3}}}, {
        Complex[0, -1] 5^Rational[-1, 2], Complex[0, 2] 5^Rational[-1, 2], 
         Complex[0, -1] 5^Rational[-1, 2], Complex[0, -2] 5^Rational[-1, 2], 
         2 5^Rational[-1, 2], -5^Rational[-1, 2], (-2) 
         5^Rational[-1, 2], -5^Rational[-1, 2], 2^Rational[-1, 2], 
         Complex[0, -1] 2^Rational[-1, 2], 2^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2], 2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0"},
       {"0", "0", "\[ImaginaryI]", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
       {"1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}]},
       {"0", "0", "0", "0", "0", "0", "\[ImaginaryI]", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{4}, {3}, {2}, {1}, {8}, {7}, {6}, {
         5}}}, {Complex[0, -1], Complex[0, 1], -1, 1, Complex[0, -1], Complex[
         0, 1], -1, 1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1"},
       {"0", "0", "0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"},
       {"\[ImaginaryI]", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "\[ImaginaryI]", "0", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{7}, {8}, {5}, {6}, {3}, {4}, {1}, {
         2}}}, {1, 1, Complex[0, -1], Complex[0, -1], -1, -1, Complex[0, 1], 
         Complex[0, 1]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["5"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", "0", "0"},
       {"0", 
        FractionBox["1", 
         SqrtBox["5"]], 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", "0", "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         SqrtBox["5"]], 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", "0", "0", "0"},
       {
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         SqrtBox["5"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}]},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{1}, {4}, {2}, {3}, {2}, {3}, {
         1}, {4}, {5}, {8}, {6}, {7}, {6}, {7}, {5}, {
         8}}}, {-5^Rational[-1, 2], (-2) 5^Rational[-1, 2], 5^
         Rational[-1, 2], (-2) 5^Rational[-1, 2], Complex[0, 2] 
         5^Rational[-1, 2], Complex[0, 1] 5^Rational[-1, 2], Complex[0, 2] 
         5^Rational[-1, 2], Complex[0, -1] 5^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2], 2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2], -2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         SqrtBox["5"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]"}], 
          SqrtBox["5"]]}], 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["5"]]}], 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["5"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]]},
       {"0", "0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{1}, {4}, {2}, {3}, {2}, {3}, {
         1}, {4}, {5}, {8}, {6}, {7}, {6}, {7}, {5}, {8}}}, {
        Complex[0, 2] 5^Rational[-1, 2], Complex[0, -1] 5^Rational[-1, 2], 
         Complex[0, -2] 5^Rational[-1, 2], Complex[0, -1] 
         5^Rational[-1, 2], -5^Rational[-1, 2], 2 
         5^Rational[-1, 2], -5^Rational[-1, 2], (-2) 5^Rational[-1, 2], 
         Complex[0, -1] 2^Rational[-1, 2], 2^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2], 2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2], 2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2], -2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0"},
       {"0", "0", "0", "0", "\[ImaginaryI]", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0", "0", "0"},
       {"\[ImaginaryI]", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{6}, {5}, {8}, {7}, {2}, {1}, {4}, {
         3}}}, {Complex[0, -1], Complex[0, 1], -1, 1, Complex[0, -1], Complex[
         0, 1], -1, 1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}]},
       {
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "\[ImaginaryI]", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "\[ImaginaryI]", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{3}, {4}, {7}, {8}, {1}, {2}, {5}, {
         6}}}, {1, 1, Complex[0, -1], Complex[0, -1], -1, -1, Complex[0, 1], 
         Complex[0, 1]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["5"]]}], "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["5"]], "0", "0"},
       {
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", "0", "0", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         SqrtBox["5"]], "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         SqrtBox["5"]], "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}]},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}]},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{2}, {5}, {1}, {6}, {1}, {6}, {
         2}, {5}, {4}, {7}, {3}, {8}, {3}, {8}, {4}, {7}}}, {(-2) 
         5^Rational[-1, 2], -5^Rational[-1, 2], (-2) 5^Rational[-1, 2], 5^
         Rational[-1, 2], Complex[0, 1] 5^Rational[-1, 2], Complex[0, 2] 
         5^Rational[-1, 2], Complex[0, -1] 5^Rational[-1, 2], Complex[0, 2] 
         5^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2], 2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         SqrtBox["5"]], "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]"}], 
          SqrtBox["5"]]}], "0", "0"},
       {
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["5"]]}], "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["5"]]}], "0", "0", "0"},
       {"0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0"},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}]},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{2}, {5}, {1}, {6}, {1}, {6}, {
         2}, {5}, {4}, {7}, {3}, {8}, {3}, {8}, {4}, {7}}}, {
        Complex[0, -1] 5^Rational[-1, 2], Complex[0, 2] 5^Rational[-1, 2], 
         Complex[0, -1] 5^Rational[-1, 2], Complex[0, -2] 5^Rational[-1, 2], 
         2 5^Rational[-1, 2], -5^Rational[-1, 2], (-2) 
         5^Rational[-1, 2], -5^Rational[-1, 2], 2^Rational[-1, 2], 
         Complex[0, -1] 2^Rational[-1, 2], 2^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2], 2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}]},
       {"0", "0", "0", "0", "0", "0", "\[ImaginaryI]", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0"},
       {"0", "0", "0", "0", "\[ImaginaryI]", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
       {"1", "0", "0", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{8}, {7}, {4}, {3}, {6}, {5}, {2}, {
         1}}}, {Complex[0, -1], Complex[0, 1], -1, 1, Complex[0, -1], Complex[
         0, 1], -1, 1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0"},
       {
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "\[ImaginaryI]", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "\[ImaginaryI]", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{5}, {6}, {1}, {2}, {7}, {8}, {3}, {
         4}}}, {1, 1, Complex[0, -1], Complex[0, -1], -1, -1, Complex[0, 1], 
         Complex[0, 1]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["5"]]}], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}]},
       {"0", "0", "0", 
        FractionBox["1", 
         SqrtBox["5"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0"},
       {"0", "0", "0", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         SqrtBox["5"]], "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         SqrtBox["5"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}]},
       {
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{3}, {8}, {4}, {7}, {4}, {7}, {
         3}, {8}, {1}, {6}, {2}, {5}, {2}, {5}, {1}, {
         6}}}, {-5^Rational[-1, 2], (-2) 5^Rational[-1, 2], 5^
         Rational[-1, 2], (-2) 5^Rational[-1, 2], Complex[0, 2] 
         5^Rational[-1, 2], Complex[0, 1] 5^Rational[-1, 2], Complex[0, 2] 
         5^Rational[-1, 2], Complex[0, -1] 5^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2], 2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2], -2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         SqrtBox["5"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}]},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]"}], 
          SqrtBox["5"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["5"]]}], "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["5"]]}], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}]},
       {
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0"},
       {"0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{3}, {8}, {4}, {7}, {4}, {7}, {
         3}, {8}, {1}, {6}, {2}, {5}, {2}, {5}, {1}, {6}}}, {
        Complex[0, 2] 5^Rational[-1, 2], Complex[0, -1] 5^Rational[-1, 2], 
         Complex[0, -2] 5^Rational[-1, 2], Complex[0, -1] 
         5^Rational[-1, 2], -5^Rational[-1, 2], 2 
         5^Rational[-1, 2], -5^Rational[-1, 2], (-2) 5^Rational[-1, 2], 
         Complex[0, -1] 2^Rational[-1, 2], 2^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2], 2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2], 2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2], -2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0", "0", "0"},
       {"\[ImaginaryI]", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0"},
       {"0", "0", "\[ImaginaryI]", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "0", "0", "0", "0", "1", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{2}, {1}, {6}, {5}, {4}, {3}, {8}, {
         7}}}, {Complex[0, -1], Complex[0, 1], -1, 1, Complex[0, -1], Complex[
         0, 1], -1, 1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{1}, {2}, {3}, {4}, {5}, {6}, {7}, {
         8}}}, {1, 1, -1, -1, 1, 1, -1, -1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0"},
       {"0", "0", "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]]},
       {"0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}]},
       {"0", "0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{6}, {7}, {5}, {8}, {5}, {8}, {
         6}, {7}, {2}, {3}, {1}, {4}, {1}, {4}, {2}, {3}}}, {
        2 5^Rational[-1, 2], Complex[0, -1] 5^Rational[-1, 2], 2 
         5^Rational[-1, 2], Complex[0, 1] 5^Rational[-1, 2], Complex[0, -1] 
         5^Rational[-1, 2], (-2) 5^Rational[-1, 2], Complex[0, 1] 
         5^Rational[-1, 2], (-2) 5^Rational[-1, 2], -2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], -2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], -2^Rational[-1, 2], -2^
          Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0"},
       {"0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]]},
       {"0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}]},
       {"0", "0", "0", "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0"},
       {"0", 
        FractionBox["1", 
         SqrtBox["2"]], 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", "0", "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{6}, {7}, {5}, {8}, {5}, {8}, {
         6}, {7}, {2}, {3}, {1}, {4}, {1}, {4}, {2}, {3}}}, {
        Complex[0, 1] 5^Rational[-1, 2], (-2) 5^Rational[-1, 2], 
         Complex[0, 1] 5^Rational[-1, 2], 2 5^Rational[-1, 2], (-2) 
         5^Rational[-1, 2], Complex[0, -1] 5^Rational[-1, 2], 2 
         5^Rational[-1, 2], Complex[0, -1] 5^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], 2^Rational[-1, 2], 2^
         Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], -2^Rational[-1, 2], -2^
          Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
       {"1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{4}, {3}, {2}, {1}, {8}, {7}, {6}, {
         5}}}, {-1, 1, -1, 1, 1, -1, 1, -1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1"},
       {"0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0"},
       {
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{7}, {8}, {5}, {6}, {3}, {4}, {1}, {
         2}}}, {1, 1, -1, -1, 1, 1, -1, -1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", "0", "0"},
       {"0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}]},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{1}, {4}, {2}, {3}, {2}, {3}, {
         1}, {4}, {5}, {8}, {6}, {7}, {6}, {7}, {5}, {8}}}, {
        Complex[0, -1] 5^Rational[-1, 2], 2 5^Rational[-1, 2], Complex[0, 1] 
         5^Rational[-1, 2], 2 5^Rational[-1, 2], (-2) 5^Rational[-1, 2], 
         Complex[0, -1] 5^Rational[-1, 2], (-2) 5^Rational[-1, 2], 
         Complex[0, 1] 5^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], -2^Rational[-1, 2], -2^
          Rational[-1, 2], -2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], -2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", "0", "0"},
       {"0", 
        FractionBox["2", 
         SqrtBox["5"]], 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]]},
       {"0", "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{1}, {4}, {2}, {3}, {2}, {3}, {
         1}, {4}, {5}, {8}, {6}, {7}, {6}, {7}, {5}, {8}}}, {(-2) 
         5^Rational[-1, 2], Complex[0, 1] 5^Rational[-1, 2], 2 
         5^Rational[-1, 2], Complex[0, 1] 5^Rational[-1, 2], Complex[0, -1] 
         5^Rational[-1, 2], (-2) 5^Rational[-1, 2], Complex[0, -1] 
         5^Rational[-1, 2], 2 5^Rational[-1, 2], -2^Rational[-1, 2], 2^
         Rational[-1, 2], 2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], -2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{6}, {5}, {8}, {7}, {2}, {1}, {4}, {
         3}}}, {-1, 1, -1, 1, 1, -1, 1, -1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{3}, {4}, {7}, {8}, {1}, {2}, {5}, {
         6}}}, {1, 1, -1, -1, 1, 1, -1, -1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", "0"},
       {
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0"},
       {"0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}]},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}]},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{2}, {5}, {1}, {6}, {1}, {6}, {
         2}, {5}, {4}, {7}, {3}, {8}, {3}, {8}, {4}, {7}}}, {
        2 5^Rational[-1, 2], Complex[0, -1] 5^Rational[-1, 2], 2 
         5^Rational[-1, 2], Complex[0, 1] 5^Rational[-1, 2], Complex[0, -1] 
         5^Rational[-1, 2], (-2) 5^Rational[-1, 2], Complex[0, 1] 
         5^Rational[-1, 2], (-2) 5^Rational[-1, 2], -2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], -2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], -2^Rational[-1, 2], -2^
          Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", "0"},
       {
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0"},
       {"0", 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", "0"},
       {"0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0"},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]]},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}]},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{2}, {5}, {1}, {6}, {1}, {6}, {
         2}, {5}, {4}, {7}, {3}, {8}, {3}, {8}, {4}, {7}}}, {
        Complex[0, 1] 5^Rational[-1, 2], (-2) 5^Rational[-1, 2], 
         Complex[0, 1] 5^Rational[-1, 2], 2 5^Rational[-1, 2], (-2) 
         5^Rational[-1, 2], Complex[0, -1] 5^Rational[-1, 2], 2 
         5^Rational[-1, 2], Complex[0, -1] 5^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], 2^Rational[-1, 2], 2^
         Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], -2^Rational[-1, 2], -2^
          Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{8}, {7}, {4}, {3}, {6}, {5}, {2}, {
         1}}}, {-1, 1, -1, 1, 1, -1, 1, -1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0"},
       {
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{5}, {6}, {1}, {2}, {7}, {8}, {3}, {
         4}}}, {1, 1, -1, -1, 1, 1, -1, -1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]]},
       {"0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]]},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{3}, {8}, {4}, {7}, {4}, {7}, {
         3}, {8}, {1}, {6}, {2}, {5}, {2}, {5}, {1}, {6}}}, {
        Complex[0, -1] 5^Rational[-1, 2], 2 5^Rational[-1, 2], Complex[0, 1] 
         5^Rational[-1, 2], 2 5^Rational[-1, 2], (-2) 5^Rational[-1, 2], 
         Complex[0, -1] 5^Rational[-1, 2], (-2) 5^Rational[-1, 2], 
         Complex[0, 1] 5^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], -2^Rational[-1, 2], -2^
          Rational[-1, 2], -2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], -2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]]},
       {"0", "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]]},
       {
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0"},
       {"0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{3}, {8}, {4}, {7}, {4}, {7}, {
         3}, {8}, {1}, {6}, {2}, {5}, {2}, {5}, {1}, {6}}}, {(-2) 
         5^Rational[-1, 2], Complex[0, 1] 5^Rational[-1, 2], 2 
         5^Rational[-1, 2], Complex[0, 1] 5^Rational[-1, 2], Complex[0, -1] 
         5^Rational[-1, 2], (-2) 5^Rational[-1, 2], Complex[0, -1] 
         5^Rational[-1, 2], 2 5^Rational[-1, 2], -2^Rational[-1, 2], 2^
         Rational[-1, 2], 2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], 2^
         Rational[-1, 2], -2^Rational[-1, 2], -2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
       {"1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{2}, {1}, {6}, {5}, {4}, {3}, {8}, {
         7}}}, {-1, 1, -1, 1, 1, -1, 1, -1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "\[ImaginaryI]", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "\[ImaginaryI]", "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{1}, {2}, {3}, {4}, {5}, {6}, {7}, {
         8}}}, {1, 1, Complex[0, 1], Complex[0, 1], -1, -1, Complex[0, -1], 
         Complex[0, -1]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], 
        FractionBox["1", 
         SqrtBox["5"]], "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["5"]]}]},
       {"0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]"}], 
          SqrtBox["5"]]}]},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]"}], 
          SqrtBox["5"]]}], "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{6}, {7}, {5}, {8}, {5}, {8}, {
         6}, {7}, {2}, {3}, {1}, {4}, {1}, {4}, {2}, {3}}}, {(-2) 
         5^Rational[-1, 2], 5^Rational[-1, 2], (-2) 
         5^Rational[-1, 2], -5^Rational[-1, 2], Complex[0, 1] 
         5^Rational[-1, 2], Complex[0, -2] 5^Rational[-1, 2], Complex[0, -1] 
         5^Rational[-1, 2], Complex[0, -2] 
         5^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2], 2^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]"}], 
          SqrtBox["5"]]}], "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         SqrtBox["5"]]},
       {"0", "0", "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", 
        FractionBox["1", 
         SqrtBox["5"]]},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], 
        FractionBox["1", 
         SqrtBox["5"]], "0"},
       {"0", 
        FractionBox["1", 
         SqrtBox["2"]], 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", "0", "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{6}, {7}, {5}, {8}, {5}, {8}, {
         6}, {7}, {2}, {3}, {1}, {4}, {1}, {4}, {2}, {3}}}, {
        Complex[0, -1] 5^Rational[-1, 2], Complex[0, -2] 5^Rational[-1, 2], 
         Complex[0, -1] 5^Rational[-1, 2], Complex[0, 2] 5^Rational[-1, 2], 2 
         5^Rational[-1, 2], 5^Rational[-1, 2], (-2) 5^Rational[-1, 2], 5^
         Rational[-1, 2], 2^Rational[-1, 2], Complex[0, 1] 2^Rational[-1, 2], 
         2^Rational[-1, 2], Complex[0, -1] 2^Rational[-1, 2], 2^
         Rational[-1, 2], Complex[0, 1] 2^Rational[-1, 2], -2^Rational[-1, 2],
          Complex[0, 1] 2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "\[ImaginaryI]", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
       {"1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "\[ImaginaryI]"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{4}, {3}, {2}, {1}, {8}, {7}, {6}, {
         5}}}, {Complex[0, 1], Complex[0, -1], -1, 1, Complex[0, 1], Complex[
         0, -1], -1, 1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1"},
       {"0", "0", "0", "0", "\[ImaginaryI]", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "\[ImaginaryI]", "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"},
       {
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{7}, {8}, {5}, {6}, {3}, {4}, {1}, {
         2}}}, {1, 1, Complex[0, 1], Complex[0, 1], -1, -1, Complex[0, -1], 
         Complex[0, -1]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["1", 
         SqrtBox["5"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["5"]]}], 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]"}], 
          SqrtBox["5"]]}], 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]"}], 
          SqrtBox["5"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}]},
       {"0", "0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0"},
       {"0", "0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{1}, {4}, {2}, {3}, {2}, {3}, {
         1}, {4}, {5}, {8}, {6}, {7}, {6}, {7}, {5}, {8}}}, {
        5^Rational[-1, 2], (-2) 5^Rational[-1, 2], -5^Rational[-1, 2], (-2) 
         5^Rational[-1, 2], Complex[0, -2] 5^Rational[-1, 2], Complex[0, 1] 
         5^Rational[-1, 2], Complex[0, -2] 5^Rational[-1, 2], Complex[0, -1] 
         5^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2], 2^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2], -2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]"}], 
          SqrtBox["5"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", "0", "0"},
       {"0", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         SqrtBox["5"]], 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", "0", "0", "0"},
       {"0", 
        FractionBox["1", 
         SqrtBox["5"]], 
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", "0", "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["5"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]]},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", "0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{1}, {4}, {2}, {3}, {2}, {3}, {
         1}, {4}, {5}, {8}, {6}, {7}, {6}, {7}, {5}, {8}}}, {
        Complex[0, -2] 5^Rational[-1, 2], Complex[0, -1] 5^Rational[-1, 2], 
         Complex[0, 2] 5^Rational[-1, 2], Complex[0, -1] 5^Rational[-1, 2], 5^
         Rational[-1, 2], 2 5^Rational[-1, 2], 5^Rational[-1, 2], (-2) 
         5^Rational[-1, 2], Complex[0, 1] 2^Rational[-1, 2], 2^
         Rational[-1, 2], Complex[0, -1] 2^Rational[-1, 2], 2^Rational[-1, 2],
          Complex[0, 1] 2^Rational[-1, 2], 2^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2], -2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "\[ImaginaryI]", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "\[ImaginaryI]", "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{6}, {5}, {8}, {7}, {2}, {1}, {4}, {
         3}}}, {Complex[0, 1], Complex[0, -1], -1, 1, Complex[0, 1], Complex[
         0, -1], -1, 1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "\[ImaginaryI]", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "\[ImaginaryI]"},
       {
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{3}, {4}, {7}, {8}, {1}, {2}, {5}, {
         6}}}, {1, 1, Complex[0, 1], Complex[0, 1], -1, -1, Complex[0, -1], 
         Complex[0, -1]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", 
        FractionBox["1", 
         SqrtBox["5"]], "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["5"]]}], "0", "0"},
       {
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]"}], 
          SqrtBox["5"]]}], "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]"}], 
          SqrtBox["5"]]}], "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{2}, {5}, {1}, {6}, {1}, {6}, {
         2}, {5}, {4}, {7}, {3}, {8}, {3}, {8}, {4}, {7}}}, {(-2) 
         5^Rational[-1, 2], 5^Rational[-1, 2], (-2) 
         5^Rational[-1, 2], -5^Rational[-1, 2], Complex[0, 1] 
         5^Rational[-1, 2], Complex[0, -2] 5^Rational[-1, 2], Complex[0, -1] 
         5^Rational[-1, 2], Complex[0, -2] 
         5^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2], 2^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]"}], 
          SqrtBox["5"]]}], "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0", "0", "0", "0", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         SqrtBox["5"]], "0", "0"},
       {
        FractionBox["2", 
         SqrtBox["5"]], "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["5"]], "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0", "0", 
        FractionBox["1", 
         SqrtBox["5"]], "0", "0", "0"},
       {"0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0"},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}]},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]]},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{2}, {5}, {1}, {6}, {1}, {6}, {
         2}, {5}, {4}, {7}, {3}, {8}, {3}, {8}, {4}, {7}}}, {
        Complex[0, -1] 5^Rational[-1, 2], Complex[0, -2] 5^Rational[-1, 2], 
         Complex[0, -1] 5^Rational[-1, 2], Complex[0, 2] 5^Rational[-1, 2], 2 
         5^Rational[-1, 2], 5^Rational[-1, 2], (-2) 5^Rational[-1, 2], 5^
         Rational[-1, 2], 2^Rational[-1, 2], Complex[0, 1] 2^Rational[-1, 2], 
         2^Rational[-1, 2], Complex[0, -1] 2^Rational[-1, 2], 2^
         Rational[-1, 2], Complex[0, 1] 2^Rational[-1, 2], -2^Rational[-1, 2],
          Complex[0, 1] 2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "\[ImaginaryI]"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "\[ImaginaryI]", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
       {"1", "0", "0", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{8}, {7}, {4}, {3}, {6}, {5}, {2}, {
         1}}}, {Complex[0, 1], Complex[0, -1], -1, 1, Complex[0, 1], Complex[
         0, -1], -1, 1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0"},
       {"\[ImaginaryI]", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "\[ImaginaryI]", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{5}, {6}, {1}, {2}, {7}, {8}, {3}, {
         4}}}, {1, 1, Complex[0, 1], Complex[0, 1], -1, -1, Complex[0, -1], 
         Complex[0, -1]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["5"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}]},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["5"]]}], "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]"}], 
          SqrtBox["5"]]}], "0", "0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["5"]], "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]"}], 
          SqrtBox["5"]]}], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}]},
       {
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0"},
       {"0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0", "0"},
       {"0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0"},
       {
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{3}, {8}, {4}, {7}, {4}, {7}, {
         3}, {8}, {1}, {6}, {2}, {5}, {2}, {5}, {1}, {6}}}, {
        5^Rational[-1, 2], (-2) 5^Rational[-1, 2], -5^Rational[-1, 2], (-2) 
         5^Rational[-1, 2], Complex[0, -2] 5^Rational[-1, 2], Complex[0, 1] 
         5^Rational[-1, 2], Complex[0, -2] 5^Rational[-1, 2], Complex[0, -1] 
         5^Rational[-1, 2], Complex[0, -1] 
         2^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2], -2^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2], 2^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2], -2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[ImaginaryI]"}], 
          SqrtBox["5"]]}], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}]},
       {"0", "0", "0", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]"}], 
         SqrtBox["5"]], "0", "0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["5"]]}], "0"},
       {"0", "0", "0", 
        FractionBox["1", 
         SqrtBox["5"]], "0", "0", 
        FractionBox["2", 
         SqrtBox["5"]], "0"},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["5"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["2", 
          SqrtBox["5"]]}]},
       {
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox["\[ImaginaryI]", 
          SqrtBox["2"]]}], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0"},
       {"0", 
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0"},
       {
        FractionBox["\[ImaginaryI]", 
         SqrtBox["2"]], "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 2, 4, 6, 8, 10, 12, 14, 16}, {{3}, {8}, {4}, {7}, {4}, {7}, {
         3}, {8}, {1}, {6}, {2}, {5}, {2}, {5}, {1}, {6}}}, {
        Complex[0, -2] 5^Rational[-1, 2], Complex[0, -1] 5^Rational[-1, 2], 
         Complex[0, 2] 5^Rational[-1, 2], Complex[0, -1] 5^Rational[-1, 2], 5^
         Rational[-1, 2], 2 5^Rational[-1, 2], 5^Rational[-1, 2], (-2) 
         5^Rational[-1, 2], Complex[0, 1] 2^Rational[-1, 2], 2^
         Rational[-1, 2], Complex[0, -1] 2^Rational[-1, 2], 2^Rational[-1, 2],
          Complex[0, 1] 2^Rational[-1, 2], 2^Rational[-1, 2], Complex[0, 1] 
         2^Rational[-1, 2], -2^Rational[-1, 2]}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "\[ImaginaryI]", "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "\[ImaginaryI]", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", "\[ImaginaryI]"}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "0", "0", "0", "0", "1", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {8, 8}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7, 8}, {{2}, {1}, {6}, {5}, {4}, {3}, {8}, {
         7}}}, {Complex[0, 1], Complex[0, -1], -1, 1, Complex[0, 1], Complex[
         0, -1], -1, 1}}]]]]}], "}"}]], "Output",
 CellChangeTimes->{3.6827685524007874`*^9}]
}, Open  ]]
},
WindowSize->{1252, 946},
WindowMargins->{{Automatic, 145}, {Automatic, 0}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 2275, 57, 63, "Input"],
Cell[2857, 81, 10912, 309, 289, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13806, 395, 3273, 91, 159, "Input"],
Cell[17082, 488, 11848, 343, 329, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28967, 836, 919, 26, 46, "Input"],
Cell[29889, 864, 961, 27, 81, "Output"]
}, Open  ]],
Cell[30865, 894, 1330, 47, 97, "Input"],
Cell[32198, 943, 2468, 65, 114, "Input"],
Cell[CellGroupData[{
Cell[34691, 1012, 1722, 45, 63, "Input"],
Cell[36416, 1059, 210, 5, 28, "Output"],
Cell[36629, 1066, 213, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36879, 1076, 2650, 66, 80, "Input"],
Cell[39532, 1144, 177525, 3141, 710, 42462, 927, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217094, 4290, 392, 9, 46, "Input"],
Cell[217489, 4301, 311, 7, 28, "Output"]
}, Open  ]],
Cell[217815, 4311, 317, 8, 28, "Input"],
Cell[218135, 4321, 464, 10, 30, "Input"],
Cell[CellGroupData[{
Cell[218624, 4335, 426, 13, 28, "Input"],
Cell[219053, 4350, 220, 7, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219310, 4362, 2338, 61, 80, "Input"],
Cell[221651, 4425, 13756, 301, 467, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235444, 4731, 648, 17, 46, "Input"],
Cell[236095, 4750, 122527, 2691, 867, "Output"]
}, Open  ]],
Cell[358637, 7444, 214, 5, 28, "Input"],
Cell[CellGroupData[{
Cell[358876, 7453, 236, 7, 28, "Input"],
Cell[359115, 7462, 125257, 3407, 3784, "Output"]
}, Open  ]]
}
]
*)


